Tensor Completion via Convolutional Sparse Coding Regularization

Tensor data often suffer from missing value problem due to the complex high-dimensional structure while acquiring them. To complete the missing information, lots of Low-Rank Tensor Completion (LRTC) methods have been proposed, most of which depend on the low-rank property of tensor data. In this way, the low-rank component of the original data could be recovered roughly. However, the shortcoming is that the detail information can not be fully restored, no matter the Sum of the Nuclear Norm (SNN) nor the Tensor Nuclear Norm (TNN) based methods. On the contrary, in the field of signal processing, Convolutional Sparse Coding (CSC) can provide a good representation of the high-frequency component of the image, which is generally associated with the detail component of the data. Nevertheless, CSC can not handle the low-frequency component well. To this end, we propose two novel methods, LRTC-CSC-I and LRTC-CSC-II, which adopt CSC as a supplementary regularization for LRTC to capture the high-frequency components. Therefore, the LRTC-CSC methods can not only solve the missing value problem but also recover the details. Moreover, the regularizer CSC can be trained with small samples due to the sparsity characteristic. Extensive experiments show the effectiveness of LRTC-CSC methods, and quantitative evaluation indicates that the performance of our models are superior to state-of-the-art methods.

==> plot.py <==
# ### filter number plt
# import numpy as np
# import matplotlib.pyplot as plt
# x_axix = [2,4,8,16,32,64];

# lena = [24.9432,25.6702,26.6971,27.3375,27.4268,27.2035]
# peppers = [24.1351,24.7515,26.0122,26.6378,26.9144,26.6848]
# starfish = [23.4091,23.7368,24.6925,25.0351,25.3175,25.2582]

# plt.plot(x_axix, lena, color='dodgerblue', label='lena', linestyle='-',marker='v')
# plt.plot(x_axix, peppers, color='orange', label='peppers',linestyle='-', marker='^')
# plt.plot(x_axix, starfish, color='black', label='starfish',linestyle='-', marker='*')

# plt.legend(loc = 'best',fontsize='xx-large') 
# plt.xlabel('Number of Filters',fontsize = 14)
# plt.xticks(x_axix,size = 14)
# plt.yticks(size = 14)

# plt.ylabel('PSNR Value',fontsize = 14)
# plt.show()

### filter number plt
# import numpy as np
# import matplotlib.pyplot as plt
# x_axix = [2,4,8,16,32,64];

# lena = [0.9458,0.9523,0.9599,0.9630,0.9626,0.9620]
# peppers = [0.9279,0.9340,0.9472,0.9528,0.9551,0.9529]
# starfish = [0.9138,0.9150,0.9302,0.9356,0.9403,0.9362]

# plt.plot(x_axix, lena, color='dodgerblue', label='lena', linestyle='-',marker='v')
# plt.plot(x_axix, peppers, color='orange', label='peppers',linestyle='-', marker='^')
# plt.plot(x_axix, starfish, color='black', label='starfish',linestyle='-', marker='*')

# plt.legend(loc = 'best',fontsize='xx-large') 
# plt.xlabel('Number of Filters',fontsize = 14)
# plt.xticks(x_axix,size = 14)
# plt.yticks(size = 14)
# plt.ylabel('SSIM',fontsize = 14)
# plt.show()

# ## MRI frame psnr 03
# import numpy as np
# import matplotlib.pyplot as plt
# x_axix = list(range(1,31))

# HaLRTC = [27.101,27.405,27.807,28.048,28.073,28.174,28.266,28.408,28.266,28.551,28.564,28.449,28.49,28.454,28.362,28.258,27.958,28.258,28.019,28.03,27.986,27.839,28.096,27.868,27.82,27.837,28.045,27.915,27.263,26.646]
# LRTC_TNN = [25.144,29.606,31.253,31.815,32.027,32.165,32.244,32.344,32.284,32.401,32.328,32.375,32.409,32.346,32.175,32.096,31.991,32.051,32.026,32.005,31.929,31.995,31.976,31.87,31.815,31.748,31.698,31.368,29.587,24.859]
# LRTC_TV = [29.167,30.406,30.243,30.083,30.206,30.383,30.44,30.442,30.53,30.437,30.438,30.42,30.382,30.232,30.329,30.171,29.958,29.896,29.746,29.92,30.064,30.139,30.176,30.335,30.052,30.295,30.467,30.595,30.317,28.553]
# TNN_3DTV = [28.608,31.539,32.371,32.512,32.593,32.615,32.624,32.764,32.569,32.733,32.703,32.686,32.797,32.834,32.648,32.571,32.328,32.408,32.416,32.369,32.316,32.242,32.462,32.413,32.298,32.502,32.695,32.642,31.581,28.235]
# LRTC_CSC = [33.37,33.918,34.274,34.444,34.43,34.612,34.618,34.765,34.741,34.718,34.732,34.785,34.943,35.015,34.802,34.497,34.229,34.266,34.613,34.48,34.536,34.53,34.558,34.368,34.572,34.991,35.041,35.066,34.634,33.989]


# plt.plot(x_axix, HaLRTC, color='dodgerblue', label='HaLRTC',linestyle='-')
# plt.plot(x_axix, LRTC_TNN, color='green', label='LRTC-TNN',linestyle='-')
# plt.plot(x_axix, LRTC_TV, color='black', label='LRTC-TV',linestyle='-')
# plt.plot(x_axix, TNN_3DTV, color='orange', label='TNN-3DTV',linestyle='-')
# plt.plot(x_axix, LRTC_CSC, color='red', label='LRTC-CSC',linestyle='-')

# plt.legend(loc = 'best',fontsize='large') 
# plt.xlabel('Band Number',fontsize = 14)
# plt.ylabel('PSNR',fontsize = 14)
# plt.xticks(size = 14)
# plt.yticks(size = 14)
# plt.show()

# ### MRI ssim
# import numpy as np
# import matplotlib.pyplot as plt
# x_axix = list(range(1,31))

# HaLRTC = [0.82283,0.83486,0.83909,0.84315,0.84309,0.84434,0.84534,0.84752,0.84842,0.85137,0.85065,0.84787,0.848,0.84579,0.84709,0.84879,0.84555,0.85151,0.85168,0.85318,0.8534,0.84921,0.85339,0.84881,0.84645,0.84733,0.84623,0.84282,0.83124,0.81461]
# LRTC_TNN = [0.72773,0.84497,0.87623,0.88211,0.88377,0.88503,0.88364,0.88498,0.88534,0.8844,0.88282,0.88479,0.88611,0.88557,0.88821,0.88774,0.89063,0.8929,0.89144,0.89209,0.89032,0.88919,0.88895,0.88972,0.89023,0.88813,0.88244,0.87517,0.8461,0.7216]
# LRTC_TV = [0.92603,0.93783,0.93511,0.93345,0.93321,0.93147,0.93182,0.93235,0.93318,0.93181,0.93162,0.93099,0.93234,0.92943,0.932,0.93145,0.93179,0.93274,0.92929,0.93228,0.93184,0.93417,0.9339,0.93689,0.93506,0.93573,0.93722,0.93903,0.93957,0.91522]
# TNN_3DTV = [0.87501,0.92865,0.93592,0.93651,0.9364,0.93711,0.93635,0.9362,0.93725,0.93817,0.93715,0.93603,0.93771,0.9376,0.93834,0.93807,0.93656,0.93741,0.9369,0.93815,0.93795,0.93733,0.93981,0.9402,0.93754,0.94044,0.94186,0.94096,0.9322,0.87269]
# LRTC_CSC = [0.93697,0.94298,0.94251,0.94317,0.94333,0.94496,0.94403,0.94495,0.94747,0.94573,0.94658,0.94605,0.94676,0.94746,0.94968,0.94974,0.94709,0.94727,0.95096,0.95075,0.9502,0.9496,0.95106,0.95014,0.9499,0.95277,0.95316,0.95229,0.95146,0.95033]

# plt.plot(x_axix, HaLRTC, color='dodgerblue', label='HaLRTC',linestyle='-')
# plt.plot(x_axix, LRTC_TNN, color='green', label='LRTC-TNN',linestyle='-')
# plt.plot(x_axix, LRTC_TV, color='black', label='LRTC-TV',linestyle='-')
# plt.plot(x_axix, TNN_3DTV, color='orange', label='TNN-3DTV',linestyle='-')
# plt.plot(x_axix, LRTC_CSC, color='red', label='LRTC-CSC',linestyle='-')

# plt.legend(loc = 'best',fontsize='large') 
# plt.xlabel('Band Number',fontsize = 14)
# plt.xticks(size = 14)
# plt.yticks(size = 14)
# plt.ylabel('SSIM',fontsize = 14)
# plt.show()


# ## psnr suzie 01
# import numpy as np
# import matplotlib.pyplot as plt
# x_axix = list(range(1,31))

# HaLRTC = [24.501,24.439,24.632,24.674,24.977,25.169,25.129,25.289,25.465,25.642,25.773,25.462,25.86,25.529,25.785,25.736,25.957,25.925,25.83,25.866,25.693,25.734,25.635,25.371,25.362,25.402,25.256,24.982,24.897,24.661]
# LRTC_TNN = [25.464,26.551,27.431,28.074,28.683,29.101,29.283,29.548,29.778,30.015,30.315,30.26,30.439,30.404,30.426,30.49,30.569,30.405,30.459,30.376,30.311,30.2,30.102,30.009,29.773,29.438,28.835,27.917,26.655,25.131]
# LRTC_TV = [27.209,27.089,27.07,27.124,27.294,27.297,27.307,27.486,27.835,27.629,28.143,28.188,28,28.27,28.246,28.352,28.423,28.235,28.394,28.438,28.459,28.277,28.226,28.096,28.085,27.912,27.857,27.702,27.49,27.155]
# TNN_3DTV = [26.648,27.824,28.495,28.93,29.396,29.67,29.839,30.01,30.182,30.461,30.728,30.685,30.749,30.744,30.735,30.703,30.755,30.697,30.837,30.635,30.616,30.59,30.622,30.514,30.447,30.306,30.02,29.49,28.38,26.601]
# LRTC_CSC = [29.418,30.112,29.892,29.991,30.257,30.493,30.325,30.457,30.322,30.501,31.064,30.901,31.005,31.243,31.212,31.3,31.107,31.149,31.23,31.052,31.06,31.137,31.015,31.197,30.855,30.941,31.046,30.683,30.264,30.172]


# plt.plot(x_axix, HaLRTC, color='dodgerblue', label='HaLRTC',linestyle='-')
# plt.plot(x_axix, LRTC_TNN, color='green', label='LRTC-TNN',linestyle='-')
# plt.plot(x_axix, LRTC_TV, color='black', label='LRTC-TV',linestyle='-')
# plt.plot(x_axix, TNN_3DTV, color='orange', label='TNN-3DTV',linestyle='-')
# plt.plot(x_axix, LRTC_CSC, color='red', label='LRTC-CSC',linestyle='-')

# plt.legend(loc = 'best',fontsize='large') 
# plt.xlabel('Frame Number',fontsize = 14)
# plt.ylabel('PSNR',fontsize = 14)
# plt.xticks(size = 14)
# plt.yticks(size = 14)
# plt.show()

# ### suzie ssim
# import numpy as np
# import matplotlib.pyplot as plt
# x_axix = list(range(1,31))

# HaLRTC = [0.72781,0.73036,0.73392,0.73328,0.73907,0.748,0.74437,0.75069,0.75116,0.75426,0.7552,0.74955,0.75604,0.74976,0.75329,0.75269,0.75673,0.75532,0.75514,0.75301,0.74994,0.75017,0.74643,0.74397,0.7401,0.73954,0.73495,0.7258,0.7203,0.71193]
# LRTC_TNN = [0.73935,0.76773,0.78627,0.79626,0.80533,0.81428,0.81497,0.81905,0.81868,0.82226,0.82841,0.82756,0.82986,0.82965,0.82906,0.83089,0.83025,0.82701,0.82602,0.82362,0.8222,0.82333,0.82186,0.81811,0.81526,0.80822,0.79714,0.7774,0.74984,0.70869]
# LRTC_TV = [0.81518,0.8155,0.81632,0.81731,0.82003,0.82204,0.82295,0.82322,0.82435,0.82605,0.82829,0.82964,0.83114,0.83254,0.82836,0.83088,0.83163,0.82824,0.82815,0.82767,0.82644,0.8246,0.82305,0.82369,0.82305,0.82016,0.82121,0.81689,0.81308,0.80522]
# TNN_3DTV = [0.79353,0.82001,0.8332,0.83809,0.84522,0.85029,0.85039,0.8522,0.85234,0.8553,0.85959,0.85885,0.85891,0.8579,0.85763,0.85771,0.85899,0.8581,0.85955,0.85544,0.85484,0.85755,0.85654,0.85557,0.85467,0.85131,0.84801,0.83624,0.81971,0.78288]
# LRTC_CSC = [0.84191,0.85136,0.84517,0.84765,0.85417,0.85767,0.85479,0.8583,0.85508,0.85663,0.86361,0.85815,0.85887,0.86141,0.86143,0.86181,0.85984,0.85967,0.86048,0.85787,0.8614,0.85403,0.85579,0.85627,0.85264,0.85603,0.85805,0.8502,0.84939,0.84858]

# plt.plot(x_axix, HaLRTC, color='dodgerblue', label='HaLRTC',linestyle='-')
# plt.plot(x_axix, LRTC_TNN, color='green', label='LRTC-TNN',linestyle='-')
# plt.plot(x_axix, LRTC_TNN, color='black', label='LRTC-TV',linestyle='-')
# plt.plot(x_axix, TNN_3DTV, color='orange', label='TNN-3DTV',linestyle='-')
# plt.plot(x_axix, LRTC_CSC, color='red', label='LRTC-CSC',linestyle='-')

# plt.legend(loc = 'best',fontsize='large') 
# plt.xlabel('Frame Number',fontsize = 14)
# plt.xticks(size = 14)
# plt.yticks(size = 14)
# plt.ylabel('SSIM',fontsize = 14)
# plt.show()




# ## beta chosen lena
# import numpy as np
# import matplotlib.pyplot as plt
# x_axix = ['mr/10','mr/5','mr/2','mr','2*mr','5*mr','10*mr']

# mr06nr005 = [20.31262762,22.90661211,25.47724899,26.42574743,26.14029087,23.63242686,21.48018614]
# mr05nr005 = [21.22937317,23.82297039,25.35676784,27.71205011,27.64650194,25.76786555,23.42083597]
# mr04nr005 = [21.7938676,24.27013149,27.2418506,28.55166035,28.25981159,27.20769629,25.35193045]
# mr05nr01 = [22.98188574,22.99100236,26.3829077,26.29835281,25.26244351,23.24005204,21.60859091]
# mr06nr01 = [22.59160116,22.99021854,22.07578713,25.23954887,24.16994874,21.91715515,20.41357062]
# mr04nr01 = [23.75246581,25.13575071,26.26858582,28.18631035,26.78244922,24.80409947,23.1162433]

# plt.plot(x_axix, mr04nr005, color='purple', label='mr04_nr005',linestyle='dashed',marker = '*')
# plt.plot(x_axix, mr05nr005, color='green', label='mr05_nr005',linestyle='dotted',marker = '^')
# plt.plot(x_axix, mr06nr005, color='dodgerblue', label='mr06_nr005',linestyle='-',marker = 'o')
# plt.plot(x_axix, mr04nr01, color='red', label='mr04_nr01',linestyle='dashed',marker = '*')
# plt.plot(x_axix, mr05nr01, color='black', label='mr05_nr01',linestyle='dotted',marker = '^')
# plt.plot(x_axix, mr06nr01, color='orange', label='mr06_nr01',linestyle='-',marker = 'o')

# plt.title("The influence of parameter β on Lena image",fontsize = 14)
# plt.legend(loc = 'best',fontsize='small') 
# plt.xticks(size = 12)
# plt.yticks(size = 12)
# plt.xlabel('Beta',fontsize = 14)
# plt.ylabel('PSNR',fontsize = 14)
# plt.show()


# ## beta chosen peppers
# import numpy as np
# import matplotlib.pyplot as plt
# x_axix = ['mr/10','mr/5','mr/2','mr','2*mr','5*mr','10*mr']

# mr06nr005 = [19.82313222,22.42302273,24.72911622,25.10472686,24.71505299,22.42428341,20.56792808]
# mr05nr005 = [20.48769865,23.11716421,25.74894091,26.46650582,26.18862024,24.40959343,22.37838132]
# mr04nr005 = [21.49886936,24.20768361,25.13652018,27.43544688,27.45470328,26.1492035,24.36819314]
# mr05nr01 = [22.1463186,23.78610662,24.65233814,24.47435961,23.93558514,22.33342984,20.87244997]
# mr06nr01 = [21.9923651,22.16948781,21.37198377,23.53309395,22.83839902,20.89543564,19.59157751]
# mr04nr01 = [23.18883833,22.86972922,21.68246249,25.76992499,25.14595745,23.86050727,22.35758113]

# plt.plot(x_axix, mr04nr005, color='purple', label='mr04_nr005',linestyle='dashed',marker = '*')
# plt.plot(x_axix, mr05nr005, color='green', label='mr05_nr005',linestyle='dotted',marker = '^')
# plt.plot(x_axix, mr06nr005, color='dodgerblue', label='mr06_nr005',linestyle='-',marker = 'o')
# plt.plot(x_axix, mr04nr01, color='red', label='mr04_nr01',linestyle='dashed',marker = '*')
# plt.plot(x_axix, mr05nr01, color='black', label='mr05_nr01',linestyle='dotted',marker = '^')
# plt.plot(x_axix, mr06nr01, color='orange', label='mr06_nr01',linestyle='-',marker = 'o')

# plt.title("The influence of parameter β on Peppers image",fontsize = 14)
# plt.legend(loc = 'best',fontsize='small') 
# plt.xlabel('Beta',fontsize = 14)
# plt.ylabel('PSNR',fontsize = 14)
# plt.xticks(size = 12)
# plt.yticks(size = 12)
# plt.show()

# convergence PSNR
import numpy as np
import matplotlib.pyplot as plt
x_axix = ['mr/10','mr/5','mr/2','mr','2*mr','5*mr','10*mr']


Lena = [14.90647887,15.07674467,15.23179907,15.37215193,15.49890721,15.61321933,15.71624167,15.80936658,15.89448819,15.97408607,16.05106043,16.12837649,16.20864494,16.29376778,16.38473411,16.48159137,16.58356847,16.68929895,16.79708441,16.90514575,17.01182633,17.11573086,17.21580062,17.31133724,17.4019909,17.48772686,17.56877928,17.64559648,17.71877924,17.78901381,17.85700325,17.9234023,17.98876235,18.0534918,18.1178355,18.18187371,18.24553845,18.30864316,18.37092012,18.4320605,18.49175221,18.54971203,18.60570988,18.65958432,18.71124931,18.76069314,18.80797097,18.85319247,18.89650656,18.9380849,18.97831356,19.0181235,19.06111565,19.11191337,19.17434028,19.25053306,19.34199881,19.44912982,19.57185758,19.70978763,19.86243564,20.02899094,20.20840887,20.39963455,20.60151151,20.81281881,21.03221274,21.25133182,21.46948347,21.68597464,21.90020629,22.11142948,22.31809659,22.51997336,22.71689561,22.90872049,23.09527532,23.27632686,23.45157835,23.62069455,23.78334356,23.93923347,24.08813045,24.22997549,24.3648036,24.49272559,24.61390513,24.7285394,24.83684291,24.93903654,25.03534572,25.12600082,25.21123213,25.29127038,25.36634484,25.43668042,25.5024951,25.56399911,25.62139645,25.67488595,25.72466388,25.7709258,25.81386836,25.85368916,25.89058528,25.92475221,25.95638086,25.98565514,26.01275029,26.03783078,26.06104987,26.08254886,26.10245754,26.12089457,26.13796808,26.15377644,26.16840933,26.18194861,26.19446918,26.20604015,26.21672559,26.22658534,26.23567563,26.24404965,26.25175774,26.25884751,26.26536391,26.27134939,26.27684387,26.28188471,26.28650664,26.29074175,26.29461956,26.2981672,26.30140943,26.30436888,26.30706618,26.30952025,26.31174838,26.31376642,26.31558897,26.31722959,26.31870089,26.32001468,26.32118204,26.32221339]
Starfish = [13.3111239,13.44966781,13.57809997,13.69698762,13.80721365,13.90961921,14.00498317,14.09419536,14.17844476,14.25929002,14.33856605,14.4181612,14.4997462,14.58454012,14.67317221,14.76566009,14.86149042,14.95976759,15.05938854,15.15920764,15.25816709,15.35538275,15.45018739,15.54214082,15.63101841,15.71678778,15.79957931,15.87965296,15.95736165,16.03311162,16.10732128,16.18038166,16.25262215,16.32428529,16.39551294,16.46634461,16.53672691,16.60653139,16.67557775,16.74365877,16.81056415,16.8761008,16.94010838,17.00246935,17.06311364,17.12201845,17.17920398,17.23472619,17.28867261,17.34120015,17.39272633,17.44462721,17.49946126,17.55976513,17.62716654,17.70291229,17.78848661,17.88443919,17.99073514,18.10707078,18.23318058,18.3684277,18.51216871,18.66366825,18.82228167,18.98720203,19.15753534,19.32737774,19.49627485,19.66379167,19.82957547,19.99338018,20.15506698,20.31457524,20.47188619,20.62698273,20.77981044,20.93025402,21.07813647,21.22323872,21.36508005,21.50291208,21.63661673,21.76613245,21.89144938,22.01259508,22.12961866,22.24257951,22.35154184,22.45657961,22.55777995,22.65523672,22.74904846,22.83931693,22.92614508,23.00963324,23.0898767,23.16696602,23.24098726,23.31202427,23.38016223,23.44548978,23.50810042,23.56809285,23.6255703,23.68063893,23.73340558,23.78397586,23.83245212,23.87893202,23.92350759,23.96626532,24.00728577,24.04664384,24.08440925,24.12064701,24.15541799,24.18877889,24.22078349,24.25148314,24.28092729,24.30916414,24.33624116,24.36220518,24.38710245,24.41097859,24.43387841,24.45584551,24.47692211,24.49714884,24.51656446,24.53520585,24.55310799,24.57030361,24.58682351,24.60269657,24.61794993,24.63260913,24.64669826,24.66024024,24.67325695,24.6857694,24.69779788,24.70936201,24.72048081,24.73117274,24.74145568,24.75134691,24.76086308,24.77002015,24.77883337,24.78731726,24.79548563,24.80335158,24.81092752,24.81822519,24.82525574,24.83202974,24.83855725,24.84484789,24.85091088,24.85675507,24.86238889,24.86782044,24.87305749,24.87810751,24.8829777,24.88767501,24.89220611,24.8965774,24.90079508,24.9048651,24.90879317,24.91258476,24.91624512,24.91977925,24.92319193,24.92648771,24.92967095,24.9327458,24.93571626,24.93858611,24.94135902,24.94403847,24.94662783,24.94913033,24.95154908,24.95388708,24.95614724,24.95833235,24.96044513,24.96248817,24.964464,24.96637507,24.9682237,24.97001214,24.97174254,24.97341694,24.97503729,24.97660547,24.97812326,24.97959238,24.98101449,24.98239117,24.98372394,24.98501428,24.98626361,24.9874733,24.9886447,24.98977906,24.99087765,24.99194165,24.99297224,24.99397052,24.99493758,24.99587446,24.99678215,24.99766161,24.99851377,24.99933951,25.00013968,25.00091511]
Peppers = [14.01802182,14.16228725,14.29422778,14.41456711,14.52440575,14.62478203,14.7166473,14.80108036,14.87951941,14.95384809,15.02627998,15.09908636,15.17426829,15.25327689,15.33685187,15.42500029,15.51709754,15.61206779,15.70859436,15.80531686,15.90098642,15.99456718,16.08528658,16.17264584,16.25640457,16.33655116,16.41326611,16.48688108,16.55783424,16.62662253,16.69375267,16.75969461,16.82484183,16.8894827,16.95378554,17.01779799,17.08145924,17.14462194,17.20707993,17.26859765,17.32893788,17.38788513,17.44526318,17.50094618,17.5548634,17.60699839,17.65738354,17.70609118,17.75322263,17.79890983,17.8433053,17.8868336,17.93106341,17.97844554,18.032216,18.09544857,18.17021062,18.25701666,18.35567788,18.46560567,18.58635752,18.71738847,18.85780727,19.00682475,19.15575245,19.3042418,19.45189786,19.59837081,19.74341226,19.88692598,20.02894753,20.16959364,20.30899569,20.44722913,20.58427057,20.71929537,20.85197868,20.98208891,21.10941968,21.23382186,21.35521509,21.47358005,21.58894013,21.70133358,21.81079921,21.91736615,22.02102552,22.12176921,22.21961432,22.31458637,22.4067172,22.49604383,22.58260138,22.66641837,22.74751301,22.82589392,22.90156469,22.9745308,23.0448064,23.11242022,23.17741794,23.23986242,23.29982975,23.35740606,23.41268243,23.46574968,23.51669678,23.56560955,23.61256862,23.65765005,23.70092469,23.74245871,23.78231325,23.82054496,23.85720656,23.89234743,23.92601465,23.9582544,23.98911271,24.01863663,24.04687462,24.07387674,24.09969436,24.12437958,24.14798435,24.17055997,24.19215602,24.21281998,24.23259694,24.25152914,24.26965608,24.28701435,24.30363783,24.31955796,24.33480392,24.349403,24.36338095,24.37676232,24.38957073,24.40182914,24.41356004,24.42478556,24.43552746,24.44580717,24.45564565,24.46506331,24.47407988,24.48271431,24.49098468,24.49890811,24.50650076,24.51377776,24.52075327,24.5274406,24.53385207,24.53999926,24.54589309,24.5515439,24.55696152,24.56215539,24.56713458,24.57190791,24.57648394,24.58087104,24.58507726,24.58911042,24.59297808,24.5966875,24.60024568,24.60365928,24.60693461,24.61007769,24.61309418,24.61598945,24.61876853,24.62143621,24.62399696,24.62645508,24.62881464,24.63107953,24.63325349,24.63534013,24.63734292,24.63926524,24.64111034,24.64288136,24.64458136,24.64621325,24.64777985,24.64928387,24.65072787,24.65211434,24.65344561,24.65472392,24.65595141,24.65713009,24.65826189,24.65934864,24.66039209,24.66139391,24.66235571,24.66327903,24.66416536,24.66501613,24.66583273,24.66661651,24.66736874]
plt.plot(Lena, color='purple', label='Lena',linestyle='dashed')
plt.plot(Starfish, color='green', label='Starfish',linestyle='dotted')
plt.plot(Peppers, color='dodgerblue', label='Peppers',linestyle='-')


plt.title("The PSNR curve of color images",fontsize = 14)
plt.legend(loc = 'best',fontsize='large') 
plt.xlabel('Iteration',fontsize = 14)
plt.ylabel('PSNR',fontsize = 14)
plt.xticks(size = 12)
plt.yticks(size = 12)
plt.show()


# ## convergence RSE
# import numpy as np
# import matplotlib.pyplot as plt
# # x_axix = ['mr/10','mr/5','mr/2','mr','2*mr','5*mr','10*mr']


# Lena = [0.324119956,0.317828239,0.312204934,0.307200642,0.302750142,0.298791851,0.295268849,0.292120063,0.289271272,0.286632487,0.284103572,0.281585891,0.278995673,0.276274834,0.273396537,0.270364799,0.267209129,0.263976197,0.260720689,0.257497151,0.254353899,0.251329329,0.248450391,0.245732644,0.243181297,0.240792731,0.238556224,0.236455756,0.234471873,0.232583566,0.230770108,0.229012717,0.227295898,0.225608327,0.223943231,0.222298243,0.220674826,0.21907739,0.217512244,0.215986541,0.214507314,0.213080699,0.211711389,0.210402308,0.209154518,0.207967302,0.206838399,0.205764331,0.204740796,0.203763068,0.202821522,0.201894059,0.200897223,0.199725744,0.198295428,0.196563584,0.194504554,0.192120286,0.189424799,0.186440532,0.183192603,0.179713279,0.176039154,0.172205884,0.168249639,0.164205907,0.160110229,0.156121647,0.152249383,0.148501549,0.144883657,0.141402876,0.138078127,0.134905932,0.131881821,0.129001182,0.126260048,0.123655481,0.121185539,0.118848851,0.116644036,0.114569243,0.112621989,0.11079775,0.109091154,0.10749628,0.106006979,0.104617116,0.103320755,0.10211226,0.100986293,0.099937775,0.098961919,0.098054199,0.097210342,0.096426343,0.095698462,0.095023224,0.09439737,0.093817837,0.093281715,0.092786208,0.09232861,0.091906295,0.091516721,0.091157437,0.090826101,0.090520503,0.090238569,0.089978381,0.089738173,0.089516331,0.089311388,0.089122013,0.088947001,0.088785265,0.088635816,0.088497761,0.088370285,0.08825264,0.088144138,0.088044139,0.087952043,0.08786729,0.087789349,0.087717721,0.087651937,0.087591557,0.087536166,0.087485379,0.087438839,0.087396216,0.087357206,0.087321534,0.087288945,0.087259209,0.087232116,0.087207473,0.087185105,0.087164851,0.087146564,0.087130105,0.087115347,0.087102171,0.087090466,0.087080125]
# Starfish = [0.434885422,0.428003829,0.421721795,0.415988824,0.410743181,0.405929005,0.401496613,0.397393973,0.393558056,0.389911948,0.386369417,0.382845005,0.379265846,0.375581367,0.371768367,0.367830756,0.36379483,0.359701845,0.35559989,0.351536693,0.347554319,0.343686052,0.339955189,0.336375227,0.332950847,0.329679282,0.326551798,0.323555209,0.320673419,0.317888973,0.315184593,0.312544573,0.309955921,0.307409143,0.304898577,0.302422301,0.299981657,0.297580504,0.295224338,0.29291938,0.290671758,0.288486839,0.286368751,0.284320109,0.282341919,0.280433648,0.278593414,0.27681826,0.275104322,0.273445662,0.271828337,0.270208922,0.268508465,0.266650737,0.264589568,0.262292233,0.259720789,0.256867456,0.253743127,0.250367242,0.24675844,0.242945948,0.238958569,0.234826785,0.230577518,0.226240808,0.221847367,0.217551538,0.213362112,0.209286618,0.205329936,0.201493961,0.19777787,0.19417901,0.190693871,0.187319033,0.184051992,0.180891576,0.177837859,0.174891663,0.17205886,0.169350093,0.166763195,0.164295029,0.161941656,0.159698667,0.157561502,0.155525666,0.153586821,0.151740693,0.149983004,0.148309581,0.146716386,0.145199526,0.143755275,0.142380129,0.141070826,0.139824329,0.138637808,0.137508591,0.136434101,0.135411814,0.134439232,0.133513875,0.132633286,0.13179505,0.130996824,0.130236361,0.129511531,0.128820341,0.128160934,0.127531591,0.126930724,0.126356868,0.125808673,0.125284889,0.124784357,0.124306002,0.123848819,0.123411857,0.122994214,0.122595022,0.122213445,0.121848668,0.1214999,0.121166375,0.120847348,0.120542104,0.12024996,0.119970261,0.11970239,0.119445764,0.119199833,0.118964084,0.118738038,0.118521248,0.118313295,0.118113785,0.117922352,0.117738645,0.117562333,0.117393101,0.117230644,0.11707467,0.116924899,0.116781059,0.116642887,0.116510133,0.116382556,0.116259925,0.11614202,0.116028635,0.11591957,0.115814641,0.11571367,0.115616491,0.115522947,0.115432887,0.115346171,0.115262663,0.115182235,0.115104762,0.115030127,0.114958218,0.114888926,0.114822149,0.114757786,0.114695742,0.114635925,0.114578247,0.114522624,0.114468974,0.114417219,0.114367284,0.114319098,0.114272593,0.114227704,0.11418437,0.114142531,0.114102131,0.114063116,0.114025435,0.113989039,0.113953881,0.113919915,0.113887098,0.113855389,0.113824746,0.113795132,0.113766508,0.113738838,0.113712089,0.113686225,0.113661214,0.113637026,0.11361363,0.113590999,0.113569104,0.113547919,0.113527421,0.113507584,0.113488388,0.113469808,0.113451825,0.113434418,0.113417568,0.113401256,0.113385463,0.113370173,0.113355368,0.113341032,0.113327149,0.113313703,0.113300681,0.113288067,0.113275848,0.113264011,0.113252543,0.113241433,0.113230668,0.113220237,0.11321013]
# Peppers = [00.393490013,0.387008445,0.381174128,0.375929537,0.371205598,0.366940546,0.363080095,0.359567795,0.356335289,0.353298993,0.350365073,0.347440536,0.344446194,0.341327249,0.338058773,0.334645347,0.331115818,0.327515166,0.323895629,0.320308867,0.316800227,0.313405379,0.310149065,0.307045342,0.304098709,0.30130563,0.298656175,0.296135689,0.293726474,0.291409482,0.289165963,0.286978971,0.28483458,0.282722693,0.280637387,0.278576774,0.276542473,0.274538785,0.272571728,0.270648062,0.268774406,0.26695653,0.265198856,0.263504172,0.26187355,0.260306423,0.258800808,0.257353599,0.255960926,0.254618124,0.253320035,0.252053728,0.250773496,0.249409234,0.247870022,0.2460721,0.243963173,0.241537169,0.238809121,0.235805821,0.232550313,0.229068505,0.225395085,0.221561128,0.217794637,0.214102981,0.210494092,0.206974225,0.203546759,0.200211263,0.19696426,0.193800602,0.190715074,0.187703923,0.184765668,0.181915639,0.179157862,0.176494168,0.173925724,0.171452456,0.169072919,0.166784544,0.16458407,0.162468109,0.160433421,0.158477093,0.156597033,0.154791227,0.153057314,0.151392892,0.149795561,0.148262942,0.146792794,0.145383087,0.144032054,0.142738165,0.141500042,0.140316345,0.139185657,0.138106396,0.137076784,0.136094848,0.135158486,0.134265521,0.133413778,0.132601159,0.131825664,0.131085401,0.130378618,0.129703681,0.129059082,0.128443423,0.12785542,0.12729389,0.126757737,0.126245944,0.125757551,0.125291637,0.124847304,0.12442366,0.124019813,0.123634867,0.123267925,0.122918096,0.122584508,0.12226631,0.121962693,0.121672885,0.121396162,0.121131849,0.120879318,0.120637989,0.120407326,0.120186837,0.119976064,0.119774579,0.119581985,0.1193979,0.119221963,0.119053824,0.118893142,0.118739585,0.11859283,0.118452559,0.118318464,0.118190247,0.118067621,0.117950311,0.117838056,0.117730611,0.117627744,0.117529237,0.117434889,0.11734451,0.117257924,0.117174968,0.117095485,0.117019331,0.116946365,0.116876456,0.116809476,0.116745301,0.116683812,0.116624892,0.116568429,0.116514314,0.116462444,0.116412718,0.116365039,0.116319316,0.116275462,0.116233394,0.116193035,0.116154311,0.116117153,0.116081495,0.116047278,0.116014441,0.115982929,0.11595269,0.115923672,0.115895827,0.115869107,0.115843466,0.115818861,0.115795248,0.115772587,0.115750838,0.115729962,0.115709925,0.11569069,0.115672225,0.115654497,0.115637477,0.115621137,0.115605448,0.115590385,0.115575924,0.11556204,0.115548712,0.115535918,0.115523637,0.115511849,0.115500536,0.115489677,0.115479257,0.115469256]
# plt.plot(Lena, color='purple', label='Lena',linestyle='dashed')
# plt.plot(Starfish, color='green', label='Starfish',linestyle='dotted')
# plt.plot(Peppers, color='dodgerblue', label='Peppers',linestyle='-')


# plt.title("The Relative Error curve of color images",fontsize = 14)
# plt.legend(loc = 'best',fontsize='large') 
# plt.xlabel('Iteration',fontsize = 14)
# plt.ylabel('RE',fontsize = 14)
# plt.xticks(size = 12)
# plt.yticks(size = 12)
# plt.show()
